ABEONA: an Architecture for Energy-Aware Task Migrations from the Edge to the Cloud

This paper presents our preliminary results with ABEONA, an edge-to-cloud architecture that allows migrating tasks from low-energy, resource-constrained devices on the edge up to the cloud. Our preliminary results on artificial and real world datasets show that it is possible to execute workloads in a more efficient manner energy-wise by scaling horizontally at the edge, without negatively affecting the execution runtime.

==> clean.sh <==
rm -f *.aux *.blg paper.dvi paper.ps paper.pdf *.log *.bbl paper.fls paper.fdb_latexmk paper.out paper.pyg paper.soc paper-blx.bib paper.run.xml
rm -rf  _minted-paper/


==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex paper
bibtex   paper
pdflatex paper
pdflatex paper

